Atomic gas properties at the positions of supernovae Type Ia, II, and Ib/c

Understanding which stars explode as which type of supernovae (SNe) is crucial to measure their contribution to the metal production and feedback halting star formation. Most of the studies of the gas in the environment of SNe are limited by a small sample size ($<10$). The goal of this paper is to present the first analysis of atomic gas properties at the positions of a statistically significant sample of SNe in order to constrain their nature. We selected 133 SNe (29 Ia, 77 II, 27 Ib/c) which have exploded in galaxies with existing atomic gas data. In order to test whether SN positions trace enhancements in the atomic gas distribution, we analyzed the fraction of pixels on the {\hi} map which are fainter than the pixel in which SN is located and the fraction of the {\hi} flux contributed by these pixels. All types of SNe deviate from the completely random distribution. From the three types of SNe, Type II showed the largest offset from the {\hi} distribution, preferring even higher concentrations of atomic gas. This type of SNe deviated also from being proportional to the stellar surface density of the host. The results are, however, complicated by the limits of the survey in size, and in the un-even resolution of the {\hi} observations. Furthermore, by direct comparison between the three SN types, we observed that the distributions of these populations are still consistent with each other. The obtained results fail to ascertain that Ib/c core-collapse SNe, and possibly also Type II SNe, are connected with the densest concentrations of atomic gas in their hosts, unlike what has been suggested for GRBs and Ic-BL SNe. Hence, the birth of progenitors of Type II and Ib/c SNe is still consistent with being connected with the current star formation in their hosts, whereas the progenitors of GRBs and Type Ic-BL SNe require more special conditions to form, for example low metallicity.

==> statSN2005cs_SN2011dh.py <==
import numpy as np


import matplotlib.pyplot as plt
#%matplotlib inline

from astropy.utils.data import download_file

from astropy.io import fits


#-----------------------------------------------
#SN2011dh IIb  C: 13:30:05.1055 +47:10:10.922 na:47.5432 ro:0
#SN2005cs II C: 13:29:52.85 +47:10:36.3 na:92.4521 ro:23.852


#-----------------------------------------------

#~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#stosunki dla MOM0 NA: 0.8024803624029277
#                      0.8996864679103811
#stosunki dla MOM0 RO: 0
#                      0.8711293529058693
#~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~


image_file = ('NGC_5194.fits')
#image_file = ('NGC_5194_RO_MOM0_I_HI_wbb2008.fits')


hdu_list = fits.open(image_file)
hdu_list.info()

image_data = hdu_list[0].data

print(type(image_data))
print(image_data.shape)

hdu_list.close()



print(type(image_data.flatten()))
x=image_data.flatten()
#print(x.min(),x.max())
h=len(x)
print(len(x))
#wszystkie pieksele bez szumu
i=np.where(x>0)

il=(len(x[i]))
print("Liczba pikseli bez szumu:",il)
#pieksele mniejsze od 0 bo python ma jakis problem
ii=np.where(x<0)
iil=(len(x[ii]))
print("Liczba pikseli szumu:",iil)


#print(i)

#pieksele ciemniejsze niż piksel supernowej

#j=np.where(x<47.5432 ) #na
j=np.where(x<0) #ro

#ilosc pikseli
jl=(len(x[j]))
js=jl-iil
js1=h-il-iil
js2=js-js1

print("Ilosc ciemniejszych pieksli=",js2)

#pieksele ciemniejsze niż piksel supernowej

l=np.where(x<92.4521 ) #na
#l=np.where(x<23.852) #ro

#ilosc pikseli
ll=(len(x[l]))
ls=ll-iil
ls1=h-il-iil
ls2=ls-ls1

print("Ilosc ciemniejszych pieksli=",ls2)




#procent pikseli ciemniejszych
m1=js2/il
print("Stosunek ciemniejszych pikseli do wszystkich:",m1)

#procent pikseli ciemniejszych
m2=ls2/il
print("Stosunek ciemniejszych pikseli do wszystkich:",m2)


#print(x[i].min(),x[i].max())

d=x[i].max()
histogram = plt.hist(image_data.flatten()[i]/d, bins='auto')
plt.title('NGC 5194 MOM0 NA')
#plt.title('NGC 5194 MOM0 RO')
#-----------------------------
#plt.axvline(53.8125/d, color='g', linestyle='dashed', linewidth=1,label='SN1994I Ic ') #NA
#plt.axvline(2.06037/d, color='g', linestyle='dashed', linewidth=1,label='SN1994I Ic ') #RO
#-----------------------------

plt.axvline(47.5432/d, color='k', linestyle='dashed', linewidth=1,label='SN2011dh IIb ') #NA
#plt.axvline(0/d, color='k', linestyle='dashed', linewidth=1,label='SN2011dh IIb ') #RO

plt.axvline(92.4521/d, color='r', linestyle='dashed', linewidth=1,label='SN2005cs II ') #NA
#plt.axvline(23.852/d, color='r', linestyle='dashed', linewidth=1,label='SN2005cs II ') #RO

plt.xlabel('Normalized brightness of pixels')
plt.ylabel('Number of pixels')

plt.legend()
#plt.ylim((0,4000))
#plt.xlim((-0.05,1.25))


plt.savefig("NGC_5194_mom0_na.eps")
#plt.savefig("NGC_5194_mom0_ro.eps")

plt.show()


